PRODIGY: Identifying the Progenitors of Present-day Galaxy Clusters

Galaxy protoclusters are the extended, anisotropic progenitors of present-day galaxy clusters, making their identification in projected galaxy distributions sensitive to tracer selection and spatial scale. We introduce PRODIGY, a two-step algorithm with publicly available source code, designed to recover both extended protocluster regions and compact cores. We calibrate it on the hydrodynamical galaxy catalogues of The Three Hundred Project at $z=1$--$4$ for stellar-mass thresholds $M_\star>10^8$, $10^9$, and $10^{10}$ $M_\odot$. We examine three orthogonal projections per region. Tracing galaxies to their $z=0$ descendants defines distinct extended and core reference populations. Step 1 combines projected nearest-neighbour densities, an overdensity threshold, and friends-of-friends-like connectivity, while Step 2 uses an adaptive linking length derived from internal galaxy separations. We optimize both steps for purity and completeness under a projected-area constraint. Across tracer selections, Step 1 completeness (purity) decreases from approximately 90% (50%) at $z=1$ to 70% (25%) at $z=4$. Step 2 core completeness (purity) spans approximately 85--90% (65--80%) at $z=1$ and 85--100% (60--100%) at $z=4$. Step 1 is only weakly sensitive to the number of nearest neighbours over $5\leq n_{\rm n}\leq10$. Performance depends weakly on viewing direction compared with region-to-region scatter. The selected areas closely follow those of the corresponding reference populations, distinguishing extended environments from compact cores. These scales motivate mapping extended environments and prioritising compact cores for spectroscopy. Comparisons with published observational footprint proxies illustrate this distinction. PRODIGY provides a simulation-calibrated framework for interpreting projected protocluster candidates; direct applications to surveys will require survey-specific calibration.

==> anc/PRODIGY_observational_catalogue.dat <==
# PRODIGY - Observational footprint compilation for Fig. 4 and Appendix F.
# 172 entries, 29 columns, 39 survey_field groups; one row per footprint proxy.
# Values are heterogeneous footprint proxies, not a homogeneous sample of intrinsic protocluster radii.
# Whitespace-delimited ASCII; nan denotes an unavailable value, not zero.
# id: entry identifier; system: object/selection label; z, zlo, zhi: redshift and associated bounds (dimensionless).
# Rphys: physical Mpc; Rcomov: comoving Mpc; Rang: arcmin.
# eRphys_lo/hi, eRcom_lo/hi, eRang_lo/hi: lower/upper radius errors in the corresponding radius units.
# proxy_type, proxy_val, proxy_unit: original footprint proxy definition, value and unit.
# scale_class: descriptive footprint class, not a confirmed descendant or membership classification.
# tracer: tracer label; survey_field: Fig. 4 legend group; lensed: lensing flag (1=yes, 0=no).
# use_phys, use_comov, use_ang: panel inclusion flags (1=yes, 0=no).
# plot_all, plot_clean: original complete-plot and paper-clean subset flags (1=yes, 0=no).
# source_paper, bibkey: original working source labels; notes: original proxy qualifications.
# Source labels are retained for provenance. Consult Table F.1 and Appendix F for the published reference mapping.
# In particular: ID 0034 (Morishita2024) refers to Morishita et al. (2025); ID 0045 to Morishita et al. (2023).
# IDs 0041-0042 (Bogdan2025) refer to Bogdan et al. (2026); ID 0051 (Brodwin2010) to Papovich et al. (2010).
# IDs 0052-0053 (Coogan2019): see the complementary studies Coogan et al. (2018) and Smith et al. (2019).
# PKS1138 (0002) source association and DRC (0027) compact proxy are provisional; ASPIRE label 0040 is ambiguous.
# CHANCES and GOGREEN R200 measurements are cluster-scale anchors, not full survey footprints.
# Lensed source-plane radii are not equivalent to image-plane coverage; the angular inclusion flags reflect this distinction.
# Hyperion component radii retain the original projected convention; see Appendix F.
# All original row values and flags are retained; no radii, uncertainties or conversions have been recomputed.
# id   system                       z       zlo     zhi     Rphys    eRphys_lo  eRphys_hi  Rcomov   eRcom_lo   eRcom_hi   Rang     eRang_lo   eRang_hi   proxy_type                   proxy_val  proxy_unit  scale_class     tracer             survey_field         lensed use_phys use_comov use_ang plot_all plot_clean source_paper         bibkey                 notes                                             
0001  PHzG237.01+42.50               2.160     nan     nan     2.700        nan        nan     8.530        nan        nan     5.300        nan        nan aperture_radius                  5.300 arcmin      extended_like   mixed             Planck_Herschel            0        1         1       1        1          1 Polletta2021          polletta2021           Baxter_proxy_radius
0002  PKS1138-262                    2.160     nan     nan     1.780        nan        nan     5.640        nan        nan     3.500        nan        nan aperture_radius                  3.500 arcmin      extended_like   radio_galaxy      PKS1138                    0        1         1       1        1          1 Pentericci1998        pentericci1998         Baxter_proxy_radius
0003  BOSS1542                       2.240     nan     nan     1.770        nan        nan     5.750        nan        nan     3.500        nan        nan aperture_radius                  3.500 arcmin      extended_like   QSO               BOSS                       0        1         1       1        1          1 Shi2021               shi2021                Baxter_proxy_radius
0004  BOSS1244                       2.240     nan     nan     5.170        nan        nan    16.740        nan        nan    10.200        nan        nan aperture_radius                 10.200 arcmin      extended_like   QSO               BOSS                       0        1         1       1        1          1 Shi2021               shi2021                large_aperture_proxy
0005  HS1700FLD                      2.300     nan     nan     2.020        nan        nan     6.660        nan        nan     4.000        nan        nan aperture_radius                  4.000 arcmin      extended_like   LBG               HS1700                     0        1         1       1        1          1 Lacaille2019          lacaille2019           Baxter_proxy_radius
0006  BOSS1441                       2.320     nan     nan     1.510        nan        nan     5.020        nan        nan     3.000        nan        nan aperture_radius                  3.000 arcmin      extended_like   QSO               BOSS                       0        1         1       1        1          1 Cai2017               cai2017                Baxter_proxy_radius
0007  PCL1002                        2.450     nan     nan     1.390        nan        nan     4.810        nan        nan     2.800        nan        nan aperture_radius                  2.800 arcmin      extended_like   SMG               PCL1002                    0        1         1       1        1          1 Casey2015             casey2015              Baxter_proxy_radius
0008  4C23.56                        2.490     nan     nan     0.200        nan        nan     0.690        nan        nan     0.400        nan        nan aperture_radius                  0.400 arcmin      core_like       radio_galaxy      4C23.56                    0        1         1       1        1          1 Lee2017               lee2017                compact_proxy_radius
0009  USS1558-003                    2.530     nan     nan     1.390        nan        nan     4.890        nan        nan     2.800        nan        nan aperture_radius                  2.800 arcmin      extended_like   radio_galaxy      USS1558                    0        1         1       1        1          1 Perez-Martinez2024    perezmartinez2024      Baxter_proxy_radius
0010  Drishti                        2.670     nan     nan     3.810        nan        nan    13.980        nan        nan     7.800        nan        nan aperture_radius                  7.800 arcmin      extended_like   spectroscopic     Baxter_compilation         0        1         1       1        1          1 Shah2024              shah2024               Shah_volume_backderived_proxy
0011  Surabhi                        2.800     nan     nan     3.670        nan        nan    13.930        nan        nan     7.600        nan        nan aperture_radius                  7.600 arcmin      extended_like   spectroscopic     Baxter_compilation         0        1         1       1        1          1 Shah2024              shah2024               Shah_volume_backderived_proxy
0012  HS1549                         2.850     nan     nan     0.720        nan        nan     2.770        nan        nan     1.500        nan        nan aperture_radius                  1.500 arcmin      core_like       LBG               HS1549                     0        1         1       1        1          1 Lacaille2019          lacaille2019           Baxter_proxy_radius
0013  MRC0052-241                    2.860     nan     nan     1.680        nan        nan     6.480        nan        nan     3.500        nan        nan aperture_radius                  3.500 arcmin      extended_like   radio_galaxy      MRC                        0        1         1       1        1          1 Venemans2007          venemans2007           Baxter_proxy_radius
0014  P2Q1                           2.900     nan     nan     1.820        nan        nan     7.080        nan        nan     3.800        nan        nan aperture_radius                  3.800 arcmin      extended_like   spectroscopic     VUDS                       0        1         1       1        1          1 Cucciati2014          cucciati2014           Baxter_proxy_radius
0015  MRC0943-242                    2.920     nan     nan     1.670        nan        nan     6.540        nan        nan     3.500        nan        nan aperture_radius                  3.500 arcmin      extended_like   radio_galaxy      MRC                        0        1         1       1        1          1 Venemans2007          venemans2007           Baxter_proxy_radius
0016  MRC0316-257                    3.130     nan     nan     1.630        nan        nan     6.750        nan        nan     3.500        nan        nan aperture_radius                  3.500 arcmin      extended_like   radio_galaxy      MRC                        0        1         1       1        1          1 Venemans2007          venemans2007           Baxter_proxy_radius
0017  TNJ2009-3040                   3.160     nan     nan     1.630        nan        nan     6.780        nan        nan     3.500        nan        nan aperture_radius                  3.500 arcmin      extended_like   radio_galaxy      TNJ                        0        1         1       1        1          1 Venemans2007          venemans2007           Baxter_proxy_radius
0018  SSA22FLD                       3.090     nan     nan     2.390        nan        nan     9.780        nan        nan     5.100        nan        nan aperture_radius                  5.100 arcmin      extended_like   LBG_LAE           SSA22                      0        1         1       1        1          1 Steidel1998           steidel1998            Baxter_proxy_radius
0019  ClJ0227-0421                   3.290     nan     nan     2.850        nan        nan    12.220        nan        nan     6.200        nan        nan aperture_radius                  6.200 arcmin      extended_like   spectroscopic     VUDS                       0        1         1       1        1          1 Lemaux2014            lemaux2014             Baxter_proxy_radius
0020  Shrawan                        3.300     nan     nan     4.130        nan        nan    17.760        nan        nan     9.000        nan        nan aperture_radius                  9.000 arcmin      extended_like   spectroscopic     Baxter_compilation         0        1         1       1        1          1 Shah2024              shah2024               Shah_volume_backderived_proxy
0021  MAGAZ3NE_J095924+022537        3.360     nan     nan     2.280        nan        nan     9.940        nan        nan     5.000        nan        nan aperture_radius                  5.000 arcmin      extended_like   massive_quiescent MAGAZ3NE                   0        1         1       1        1          1 McConachie2022        mcconachie2022         Baxter_proxy_radius
0022  Smruti                         3.470     nan     nan     3.740        nan        nan    16.730        nan        nan     8.300        nan        nan aperture_radius                  8.300 arcmin      extended_like   spectroscopic     Baxter_compilation         0        1         1       1        1          1 Shah2024              shah2024               Shah_volume_backderived_proxy
0023  D4GD01                         3.670     nan     nan     0.790        nan        nan     3.710        nan        nan     1.800        nan        nan aperture_radius                  1.800 arcmin      core_like       LAE               HSC_SSP                    0        1         1       1        1          1 Toshikawa2016         toshikawa2016          Baxter_proxy_radius
0024  Sparsh                         3.700     nan     nan     2.730        nan        nan    12.830        nan        nan     6.200        nan        nan aperture_radius                  6.200 arcmin      extended_like   spectroscopic     Baxter_compilation         0        1         1       1        1          1 Shah2024              shah2024               Shah_volume_backderived_proxy
0025  HSC-SSP_J100139+022803         3.700     nan     nan     0.790        nan        nan     3.720        nan        nan     1.800        nan        nan aperture_radius                  1.800 arcmin      core_like       LAE               HSC_SSP                    0        1         1       1        1          1 Toshikawa2025         toshikawa2025          Baxter_proxy_radius
0026  PC217.96+32.3                  3.790     nan     nan     0.520        nan        nan     2.510        nan        nan     1.200        nan        nan aperture_radius                  1.200 arcmin      core_like       LAE               PC217                      0        1         1       1        1          1 Dey2016               dey2016                Baxter_proxy_radius
0027  DRC-protocluster               4.000     nan     nan     0.010        nan        nan     0.070        nan        nan     0.030        nan        nan published_projected_radius       0.030 arcmin      core_like       SMG               DRC                        0        1         1       1        1          1 Oteo2018              oteo2018               extremely_compact_published_footprint
0028  TNJ1338-1942                   4.110     nan     nan     1.480        nan        nan     7.540        nan        nan     3.500        nan        nan aperture_radius                  3.500 arcmin      extended_like   radio_galaxy      TNJ                        0        1         1       1        1          1 Overzier2008          overzier2008           Baxter_proxy_radius
0029  Ruchi                          4.140     nan     nan     4.200        nan        nan    21.610        nan        nan    10.000        nan        nan aperture_radius                 10.000 arcmin      extended_like   spectroscopic     Baxter_compilation         0        1         1       1        1          1 Shah2024              shah2024               Shah_volume_backderived_proxy
0030  SPT2349-56                     4.310     nan     nan     0.070        nan        nan     0.350        nan        nan     0.160        nan        nan published_projected_radius       0.160 arcmin      core_like       SMG               SPT                        0        1         1       1        1          1 Miller2018            miller2018             extremely_compact_published_footprint
0031  HDF850.1                       5.180     nan     nan     1.290        nan        nan     7.950        nan        nan     3.400        nan        nan aperture_radius                  3.400 arcmin      extended_like   SMG               HDF                        0        1         1       1        1          1 Calvi2023             calvi2023              Baxter_proxy_radius
0032  JADES-GS-OD-5.386              5.400     nan     nan     1.560        nan        nan     9.960        nan        nan     4.200        nan        nan aperture_radius                  4.200 arcmin      extended_like   JWST              JADES                      0        1         1       1        1          1 Helton2024            helton2024             Baxter_proxy_radius
0033  z57OD                          5.690     nan     nan     1.510        nan        nan    10.130        nan        nan     4.200        nan        nan aperture_radius                  4.200 arcmin      extended_like   LAE_LBG           Subaru                     0        1         1       1        1          1 Harikane2019          harikane2019           Baxter_proxy_radius
0034  ODz5p8                         5.750     nan     nan     0.500        nan        nan     3.390        nan        nan     1.400        nan        nan aperture_radius                  1.400 arcmin      core_like       JWST              JWST                       0        1         1       1        1          1 Morishita2024         morishita2024          Baxter_proxy_radius
0035  PCz6.05-1                      5.980     nan     nan     1.890        nan        nan    13.220        nan        nan     5.400        nan        nan aperture_radius                  5.400 arcmin      extended_like   JWST              COSMOS                     0        1         1       1        1          1 Brinch2024            brinch2024             Baxter_proxy_radius
0036  SDF                            6.010     nan     nan     1.050        nan        nan     7.360        nan        nan     3.000        nan        nan aperture_radius                  3.000 arcmin      extended_like   LAE               SDF                        0        1         1       1        1          1 Toshikawa2014         toshikawa2014          Baxter_proxy_radius
0037  HSC-z7PCC26                    6.540     nan     nan     1.400        nan        nan    10.560        nan        nan     4.200        nan        nan aperture_radius                  4.200 arcmin      extended_like   LAE               HSC                        0        1         1       1        1          1 Higuchi2019           higuchi2019            Baxter_proxy_radius
0038  z66OD                          6.590     nan     nan     1.390        nan        nan    10.590        nan        nan     4.200        nan        nan aperture_radius                  4.200 arcmin      extended_like   LAE_LBG           Subaru                     0        1         1       1        1          1 Harikane2019          harikane2019           Baxter_proxy_radius
0039  LAGER-z7OD1                    6.930     nan     nan     3.060        nan        nan    24.290        nan        nan     9.500        nan        nan aperture_radius                  9.500 arcmin      extended_like   LAE               LAGER                      0        1         1       1        1          1 Hu2021                hu2021                 large_aperture_proxy
0040  ClJ1001_Baxter_compilation     6.600     nan     nan     1.000        nan        nan     7.560        nan        nan     3.000        nan        nan aperture_radius                  3.000 arcmin      ambiguous       QSO               ASPIRE                     0        1         1       1        1          0 Champagne2025         champagne2025          naming_ambiguity_prefer_explicit_ASPIRE_point
0041  JADES-ID1_outer_region         5.680     nan     nan     0.250        nan        nan     1.670        nan        nan     0.700        nan        nan published_projected_radius      42.000 arcsec      core_like       JWST              JADES                      0        1         1       1        1          1 Bogdan2025            bogdan2025             projected_radius_42arcsec_around_centroid
0042  JADES-ID1_inner_region         5.680     nan     nan     0.125        nan        nan     0.835        nan        nan     0.350        nan        nan published_projected_radius      21.000 arcsec      core_like       JWST              JADES                      0        1         1       1        1          1 Bogdan2025            bogdan2025             projected_radius_21arcsec_compact_core
0043  ASPIRE_quasar_anchored         6.600     nan     nan     1.110        nan        nan     8.420        nan        nan     3.340        nan        nan area_equivalent                 35.000 arcmin2     extended_like   QSO               ASPIRE                     0        1         1       1        1          1 Champagne2025         champagne2025          mosaic_area_converted_as_sqrt_A_over_pi
0044  SMACS0723_candidate            7.660     nan     nan     0.100        nan        nan     0.880        nan        nan     0.330        nan        nan source_plane_radius             20.000 arcsec      lensed_core     JWST              SMACS0723                  1        1         1       0        1          0 Laporte2022           laporte2022            lensed_source_plane_radius_use_caution_in_angular
0045  A2744-z7p9OD                   7.880     nan     nan     0.060        nan        nan     0.530        nan        nan     0.200        nan        nan source_plane_radius             60.000 kpc_phys    lensed_core     JWST              A2744                      1        1         1       0        1          0 Morishita2024         morishita2024          lensed_source_plane_radius_safer_physical_comoving
0046  ClG_J0218_extended             1.623     nan     nan     1.910        nan        nan     5.000        nan        nan     3.650        nan        nan published_comoving_radius_pr     5.000 Mpc_comov   extended_like   OII_emitters      ClG_J0218                  0        1         1       1        1          1 Hatch2016             hatch2016              ~10_cMpc_mapped_structure_radius_proxy_5_cMpc
0047  ClG_J0218_core                 1.620     nan     nan     1.000        nan        nan     2.620        nan        nan     1.920        nan        nan published_projected_radius       1.000 Mpc_phys    core_like       cluster_members   ClG_J0218                  0        1         1       1        1          1 Santos2014            santos2014             r_lt_1_Mpc_clustercentric
0048  7C_1756+6520                   1.415     nan     nan     2.000        nan        nan     4.830        nan        nan     3.840        nan        nan published_projected_radius       2.000 Mpc_phys    ambiguous       radio_galaxy      7C1756                     0        1         1       1        1          1 Casasola2018          casasola2018           mixed_transition_members_within_2_Mpc_radio_galaxy
0049  XMMXCS_J2215_env               1.460     nan     nan     7.980        nan        nan    19.620        nan        nan    15.310        nan        nan fov_area_equivalent            736.000 arcmin2     extended_like   cluster_members   XMMXCS_J2215               0        1         1       1        1          1 Hayashi2011           hayashi2011            32x23_arcmin_field_area_equivalent
0050  XMMXCS_J2215_core              1.460     nan     nan     0.800        nan        nan     1.970        nan        nan     1.530        nan        nan R200                             0.800 Mpc_phys    core_like       cluster_members   XMMXCS_J2215               0        1         1       1        1          1 Hayashi2011           hayashi2011            R200_0p8_Mpc
0051  Spitzer_XMM-LSS_cluster        1.620     nan     nan     1.400        nan        nan     3.670        nan        nan     2.800        nan        nan aperture_radius                  2.800 arcmin      core_like       spectroscopic     XMM-LSS                    0        1         1       1        1          1 Brodwin2010           brodwin2010            members_within_2p8_arcmin_or_1p4_Mpc
0052  ClJ1449_core                   1.990     nan     nan     0.500        nan        nan     1.500        nan        nan     0.970        nan        nan published_projected_radius       0.500 Mpc_phys    core_like       cluster_members   ClJ1449                    0        1         1       1        1          1 Coogan2019            coogan2019             central_0p5_Mpc
0053  ClJ1449_environment            1.990     nan     nan     3.000        nan        nan     8.970        nan        nan     5.810        nan        nan published_projected_radius       3.000 Mpc_phys    extended_like   cluster_members   ClJ1449                    0        1         1       1        1          1 Coogan2019            coogan2019             sampled_environment_to_3_Mpc
0054  Hyperion_whole                 2.450     nan     nan     9.800        nan        nan    33.800        nan        nan    19.700        nan        nan inferred_from_3D_extent       3600.000 Mpc2_comov  extended_like   spectroscopic     VUDS_Hyperion                       0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  60x60_cMpc2_projected_footprint_from_60x60x150_cMpc3
0055  SPT-CLJ0205-5829               1.320     nan     nan     0.760      0.090      0.090     1.763      0.209      0.209     1.469      0.174      0.174 R200                             0.760 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0056  SPT-CLJ0546-5345               1.067     nan     nan     1.170      0.090      0.090     2.418      0.186      0.186     2.334      0.180      0.180 R200                             1.170 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0057  SPT-CLJ2106-5844               1.132     nan     nan     1.230      0.100      0.100     2.622      0.213      0.213     2.427      0.197      0.197 R200                             1.230 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0058  SpARCS0035-4312                1.335     nan     nan     0.930      0.070      0.070     2.172      0.163      0.163     1.795      0.135      0.135 R200                             0.930 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0059  SpARCS0219-0531                1.325     nan     nan     0.790      0.120      0.120     1.837      0.279      0.279     1.526      0.232      0.232 R200                             0.790 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0060  SpARCS0335-2929                1.368     nan     nan     0.670      0.080      0.080     1.587      0.189      0.189     1.291      0.154      0.154 R200                             0.670 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0061  SpARCS1034+5818                1.386     nan     nan     0.240      0.030      0.030     0.573      0.072      0.072     0.462      0.058      0.058 R200                             0.240 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0062  SpARCS1051+5818                1.035     nan     nan     0.880      0.070      0.070     1.791      0.142      0.142     1.767      0.141      0.141 R200                             0.880 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0063  SpARCS1616+5545                1.156     nan     nan     0.920      0.060      0.060     1.984      0.129      0.129     1.809      0.118      0.118 R200                             0.920 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0064  SpARCS1634+4021                1.177     nan     nan     0.850      0.060      0.060     1.850      0.131      0.131     1.666      0.118      0.118 R200                             0.850 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0065  SpARCS1638+4038                1.196     nan     nan     0.700      0.060      0.060     1.537      0.132      0.132     1.369      0.117      0.117 R200                             0.700 Mpc_phys    cluster_anchor  cluster_members   GOGREEN                    0        1         1       1        1          1 Old2020               old2020_gogreen        GOGREEN_Table1_r200c_virial_anchor
0066  CHANCES_LowZ_Abell_85          0.056     nan     nan     1.960        nan        nan     2.070        nan        nan    29.000        nan        nan R200                             1.960 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0067  CHANCES_LowZ_Abell_119         0.044     nan     nan     1.920        nan        nan     2.004        nan        nan    35.630        nan        nan R200                             1.920 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0068  CHANCES_LowZ_Abell_133         0.057     nan     nan     1.540        nan        nan     1.628        nan        nan    22.450        nan        nan R200                             1.540 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0069  CHANCES_LowZ_Abell_147         0.044     nan     nan     1.080        nan        nan     1.128        nan        nan    20.100        nan        nan R200                             1.080 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0070  CHANCES_LowZ_Abell_151         0.053     nan     nan     1.300        nan        nan     1.369        nan        nan    20.280        nan        nan R200                             1.300 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0071  CHANCES_LowZ_Abell_168         0.044     nan     nan     1.290        nan        nan     1.347        nan        nan    24.040        nan        nan R200                             1.290 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0072  CHANCES_LowZ_Abell_194         0.017     nan     nan     0.830        nan        nan     0.844        nan        nan    38.790        nan        nan R200                             0.830 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0073  CHANCES_LowZ_Abell_496         0.034     nan     nan     1.730        nan        nan     1.789        nan        nan    41.610        nan        nan R200                             1.730 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0074  CHANCES_LowZ_Abell_500         0.067     nan     nan     1.370        nan        nan     1.462        nan        nan    17.260        nan        nan R200                             1.370 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0075  CHANCES_LowZ_Abell_548         0.041     nan     nan     1.340        nan        nan     1.395        nan        nan    26.630        nan        nan R200                             1.340 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0076  CHANCES_LowZ_Abell_754         0.054     nan     nan     2.370        nan        nan     2.498        nan        nan    36.330        nan        nan R200                             2.370 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0077  CHANCES_LowZ_Abell_780         0.057     nan     nan     1.800        nan        nan     1.903        nan        nan    26.200        nan        nan R200                             1.800 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0078  CHANCES_LowZ_Abell_957         0.045     nan     nan     1.250        nan        nan     1.306        nan        nan    22.830        nan        nan R200                             1.250 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0079  CHANCES_LowZ_Abell_970         0.059     nan     nan     1.480        nan        nan     1.567        nan        nan    20.850        nan        nan R200                             1.480 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0080  CHANCES_LowZ_Abell_1069        0.062     nan     nan     1.100        nan        nan     1.168        nan        nan    14.790        nan        nan R200                             1.100 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0081  CHANCES_LowZ_Abell_1520        0.068     nan     nan     1.480        nan        nan     1.581        nan        nan    18.290        nan        nan R200                             1.480 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0082  CHANCES_LowZ_Abell_1631        0.047     nan     nan     1.290        nan        nan     1.351        nan        nan    22.590        nan        nan R200                             1.290 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0083  CHANCES_LowZ_Abell_1644        0.048     nan     nan     1.760        nan        nan     1.844        nan        nan    30.110        nan        nan R200                             1.760 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0084  CHANCES_LowZ_Abell_2399        0.058     nan     nan     1.440        nan        nan     1.524        nan        nan    20.670        nan        nan R200                             1.440 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0085  CHANCES_LowZ_Abell_2415        0.058     nan     nan     1.110        nan        nan     1.174        nan        nan    15.870        nan        nan R200                             1.110 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0086  CHANCES_LowZ_Abell_2457        0.058     nan     nan     1.220        nan        nan     1.291        nan        nan    17.470        nan        nan R200                             1.220 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0087  CHANCES_LowZ_Abell_2717        0.050     nan     nan     1.090        nan        nan     1.145        nan        nan    17.930        nan        nan R200                             1.090 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0088  CHANCES_LowZ_Abell_2734        0.061     nan     nan     1.280        nan        nan     1.358        nan        nan    17.560        nan        nan R200                             1.280 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0089  CHANCES_LowZ_Abell_2870        0.023     nan     nan     1.590        nan        nan     1.627        nan        nan    55.140        nan        nan R200                             1.590 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0090  CHANCES_LowZ_Abell_2877        0.024     nan     nan     1.050        nan        nan     1.075        nan        nan    34.830        nan        nan R200                             1.050 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0091  CHANCES_LowZ_Abell_3223        0.060     nan     nan     1.380        nan        nan     1.463        nan        nan    19.250        nan        nan R200                             1.380 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0092  CHANCES_LowZ_Abell_3266        0.054     nan     nan     1.840        nan        nan     1.939        nan        nan    28.210        nan        nan R200                             1.840 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0093  CHANCES_LowZ_Abell_3301        0.054     nan     nan     1.300        nan        nan     1.370        nan        nan    19.890        nan        nan R200                             1.300 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0094  CHANCES_LowZ_Abell_3341        0.037     nan     nan     1.200        nan        nan     1.244        nan        nan    25.960        nan        nan R200                             1.200 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0095  CHANCES_LowZ_Abell_3376        0.046     nan     nan     1.530        nan        nan     1.600        nan        nan    27.360        nan        nan R200                             1.530 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0096  CHANCES_LowZ_Abell_3391        0.051     nan     nan     1.560        nan        nan     1.640        nan        nan    25.320        nan        nan R200                             1.560 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0097  CHANCES_LowZ_Abell_3395        0.050     nan     nan     1.650        nan        nan     1.732        nan        nan    27.280        nan        nan R200                             1.650 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0098  CHANCES_LowZ_Abell_3490        0.069     nan     nan     1.380        nan        nan     1.475        nan        nan    16.910        nan        nan R200                             1.380 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0099  CHANCES_LowZ_Abell_3497        0.068     nan     nan     1.390        nan        nan     1.485        nan        nan    17.220        nan        nan R200                             1.390 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0100  CHANCES_LowZ_Abell_3565        0.013     nan     nan     0.600        nan        nan     0.608        nan        nan    36.670        nan        nan R200                             0.600 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0101  CHANCES_LowZ_Abell_3571        0.039     nan     nan     1.990        nan        nan     2.068        nan        nan    41.490        nan        nan R200                             1.990 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0102  CHANCES_LowZ_Abell_3574        0.016     nan     nan     1.360        nan        nan     1.382        nan        nan    67.250        nan        nan R200                             1.360 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0103  CHANCES_LowZ_Abell_3581        0.023     nan     nan     1.230        nan        nan     1.258        nan        nan    42.740        nan        nan R200                             1.230 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0104  CHANCES_LowZ_Abell_3651        0.060     nan     nan     1.370        nan        nan     1.452        nan        nan    19.010        nan        nan R200                             1.370 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0105  CHANCES_LowZ_Abell_3667        0.053     nan     nan     1.940        nan        nan     2.043        nan        nan    30.280        nan        nan R200                             1.940 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0106  CHANCES_LowZ_Abell_3716        0.045     nan     nan     1.600        nan        nan     1.672        nan        nan    29.120        nan        nan R200                             1.600 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0107  CHANCES_LowZ_Abell_3809        0.063     nan     nan     0.970        nan        nan     1.031        nan        nan    12.850        nan        nan R200                             0.970 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0108  CHANCES_LowZ_Abell_4059        0.048     nan     nan     1.770        nan        nan     1.855        nan        nan    30.280        nan        nan R200                             1.770 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0109  CHANCES_LowZ_Abell_S560        0.037     nan     nan     0.910        nan        nan     0.944        nan        nan    19.900        nan        nan R200                             0.910 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0110  CHANCES_LowZ_Antlia            0.009     nan     nan     1.060        nan        nan     1.070        nan        nan    92.080        nan        nan R200                             1.060 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0111  CHANCES_LowZ_Fornax            0.005     nan     nan     0.690        nan        nan     0.693        nan        nan   107.250        nan        nan R200                             0.690 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0112  CHANCES_LowZ_Hydra_A1060       0.012     nan     nan     1.260        nan        nan     1.275        nan        nan    82.820        nan        nan R200                             1.260 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0113  CHANCES_LowZ_IIZw108           0.048     nan     nan     1.110        nan        nan     1.163        nan        nan    19.090        nan        nan R200                             1.110 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0114  CHANCES_LowZ_MKW4              0.020     nan     nan     1.080        nan        nan     1.102        nan        nan    42.820        nan        nan R200                             1.080 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0115  CHANCES_LowZ_MKW8              0.027     nan     nan     1.090        nan        nan     1.119        nan        nan    32.460        nan        nan R200                             1.090 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Low-z              0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A1_r200_theta200_virial_anchor_not_5r200
0116  CHANCES_Evolution_Abell_209    0.209     nan     nan     1.860        nan        nan     2.249        nan        nan     8.800        nan        nan R200                             1.860 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0117  CHANCES_Evolution_Abell_370    0.373     nan     nan     2.470        nan        nan     3.391        nan        nan     7.760        nan        nan R200                             2.470 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0118  CHANCES_Evolution_Abell_520    0.203     nan     nan     2.070        nan        nan     2.490        nan        nan     9.990        nan        nan R200                             2.070 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0119  CHANCES_Evolution_Abell_521    0.247     nan     nan     1.620        nan        nan     2.020        nan        nan     6.740        nan        nan R200                             1.620 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0120  CHANCES_Evolution_Abell_1300   0.306     nan     nan     2.040        nan        nan     2.664        nan        nan     7.290        nan        nan R200                             2.040 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0121  CHANCES_Evolution_Abell_1437   0.134     nan     nan     1.480        nan        nan     1.678        nan        nan    10.030        nan        nan R200                             1.480 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0122  CHANCES_Evolution_Abell_1650   0.085     nan     nan     2.090        nan        nan     2.268        nan        nan    21.210        nan        nan R200                             2.090 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0123  CHANCES_Evolution_Abell_1651   0.085     nan     nan     1.930        nan        nan     2.094        nan        nan    19.600        nan        nan R200                             1.930 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0124  CHANCES_Evolution_Abell_1689   0.183     nan     nan     2.070        nan        nan     2.449        nan        nan    10.860        nan        nan R200                             2.070 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0125  CHANCES_Evolution_Abell_1835   0.252     nan     nan     1.960        nan        nan     2.454        nan        nan     8.060        nan        nan R200                             1.960 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0126  CHANCES_Evolution_Abell_2163   0.206     nan     nan     2.150        nan        nan     2.593        nan        nan    10.300        nan        nan R200                             2.150 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0127  CHANCES_Evolution_Abell_2420   0.085     nan     nan     1.940        nan        nan     2.105        nan        nan    19.580        nan        nan R200                             1.940 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0128  CHANCES_Evolution_Abell_2744   0.308     nan     nan     2.410        nan        nan     3.152        nan        nan     8.580        nan        nan R200                             2.410 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0129  CHANCES_Evolution_Abell_2811   0.108     nan     nan     1.740        nan        nan     1.928        nan        nan    14.220        nan        nan R200                             1.740 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0130  CHANCES_Evolution_Abell_2813   0.292     nan     nan     1.800        nan        nan     2.326        nan        nan     6.660        nan        nan R200                             1.800 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0131  CHANCES_Evolution_Abell_3048   0.310     nan     nan     1.770        nan        nan     2.319        nan        nan     6.270        nan        nan R200                             1.770 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0132  CHANCES_Evolution_Abell_3186   0.127     nan     nan     2.030        nan        nan     2.288        nan        nan    14.440        nan        nan R200                             2.030 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0133  CHANCES_Evolution_Abell_3378   0.139     nan     nan     1.930        nan        nan     2.198        nan        nan    12.700        nan        nan R200                             1.930 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0134  CHANCES_Evolution_Abell_3404   0.164     nan     nan     2.330        nan        nan     2.712        nan        nan    13.340        nan        nan R200                             2.330 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0135  CHANCES_Evolution_Abell_3444   0.254     nan     nan     2.020        nan        nan     2.533        nan        nan     8.250        nan        nan R200                             2.020 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0136  CHANCES_Evolution_Abell_3695   0.089     nan     nan     1.870        nan        nan     2.036        nan        nan    18.100        nan        nan R200                             1.870 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0137  CHANCES_Evolution_Abell_3822   0.076     nan     nan     1.670        nan        nan     1.797        nan        nan    18.680        nan        nan R200                             1.670 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0138  CHANCES_Evolution_Abell_3827   0.098     nan     nan     2.200        nan        nan     2.416        nan        nan    19.620        nan        nan R200                             2.200 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0139  CHANCES_Evolution_Abell_3911   0.097     nan     nan     1.790        nan        nan     1.964        nan        nan    16.110        nan        nan R200                             1.790 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0140  CHANCES_Evolution_Abell_3921   0.094     nan     nan     1.820        nan        nan     1.991        nan        nan    16.770        nan        nan R200                             1.820 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0141  CHANCES_Evolution_Abell_S780   0.236     nan     nan     2.080        nan        nan     2.571        nan        nan     8.980        nan        nan R200                             2.080 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0142  CHANCES_Evolution_Bullet       0.296     nan     nan     2.140        nan        nan     2.773        nan        nan     7.830        nan        nan R200                             2.140 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0143  CHANCES_Evolution_MACS_J0329   0.450     nan     nan     1.700        nan        nan     2.465        nan        nan     4.780        nan        nan R200                             1.700 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0144  CHANCES_Evolution_MACS_J0416   0.397     nan     nan     1.870        nan        nan     2.612        nan        nan     5.650        nan        nan R200                             1.870 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0145  CHANCES_Evolution_MACS_J0553   0.430     nan     nan     2.340        nan        nan     3.346        nan        nan     6.750        nan        nan R200                             2.340 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0146  CHANCES_Evolution_MACS_J1206   0.441     nan     nan     2.190        nan        nan     3.156        nan        nan     6.220        nan        nan R200                             2.190 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0147  CHANCES_Evolution_PSZ2_G205.   0.443     nan     nan     2.610        nan        nan     3.766        nan        nan     7.380        nan        nan R200                             2.610 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0148  CHANCES_Evolution_PSZ2_G208.   0.219     nan     nan     2.140        nan        nan     2.609        nan        nan     9.740        nan        nan R200                             2.140 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0149  CHANCES_Evolution_PSZ2_G241.   0.420     nan     nan     1.820        nan        nan     2.584        nan        nan     5.320        nan        nan R200                             1.820 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0150  CHANCES_Evolution_PSZ2_G241.   0.275     nan     nan     2.180        nan        nan     2.780        nan        nan     8.400        nan        nan R200                             2.180 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0151  CHANCES_Evolution_PSZ2_G259.   0.284     nan     nan     2.290        nan        nan     2.940        nan        nan     8.630        nan        nan R200                             2.290 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0152  CHANCES_Evolution_PSZ2_G262.   0.295     nan     nan     1.870        nan        nan     2.422        nan        nan     6.860        nan        nan R200                             1.870 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0153  CHANCES_Evolution_PSZ2_G262.   0.421     nan     nan     2.070        nan        nan     2.941        nan        nan     6.050        nan        nan R200                             2.070 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0154  CHANCES_Evolution_PSZ2_G271.   0.376     nan     nan     2.180        nan        nan     3.000        nan        nan     6.800        nan        nan R200                             2.180 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0155  CHANCES_Evolution_PSZ2_G277.   0.438     nan     nan     1.870        nan        nan     2.689        nan        nan     5.330        nan        nan R200                             1.870 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0156  CHANCES_Evolution_PSZ2_G286.   0.390     nan     nan     2.670        nan        nan     3.711        nan        nan     8.170        nan        nan R200                             2.670 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0157  CHANCES_Evolution_PSZ2_G348.   0.358     nan     nan     1.910        nan        nan     2.594        nan        nan     6.150        nan        nan R200                             1.910 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0158  CHANCES_Evolution_RXC_J0528.   0.284     nan     nan     2.070        nan        nan     2.658        nan        nan     7.810        nan        nan R200                             2.070 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0159  CHANCES_Evolution_RXC_J1314.   0.244     nan     nan     2.160        nan        nan     2.687        nan        nan     9.060        nan        nan R200                             2.160 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0160  CHANCES_Evolution_RXC_J1347.   0.452     nan     nan     2.100        nan        nan     3.049        nan        nan     5.880        nan        nan R200                             2.100 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0161  CHANCES_Evolution_RXC_J1514.   0.223     nan     nan     2.180        nan        nan     2.666        nan        nan     9.810        nan        nan R200                             2.180 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0162  CHANCES_Evolution_RXC_J2031.   0.341     nan     nan     2.130        nan        nan     2.856        nan        nan     7.070        nan        nan R200                             2.130 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0163  CHANCES_Evolution_RXC_J2211.   0.397     nan     nan     2.280        nan        nan     3.185        nan        nan     6.890        nan        nan R200                             2.280 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0164  CHANCES_Evolution_RXC_J2248.   0.347     nan     nan     2.300        nan        nan     3.098        nan        nan     7.550        nan        nan R200                             2.300 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0165  CHANCES_Evolution_SMACS_J072   0.390     nan     nan     1.990        nan        nan     2.766        nan        nan     6.090        nan        nan R200                             1.990 Mpc_phys    cluster_anchor  cluster_members   CHANCES_Evolution          0        1         1       1        1          0 Sifon2025_CHANCES     sifon2025_chances      CHANCES_Table_A2_r200_theta200_virial_anchor_not_5r200
0166  Hyperion_Theia_peak1           2.468     nan     nan     1.073        nan        nan     3.720        nan        nan     2.152        nan        nan projected_effective_radius       3.720 Mpc_comov   core_like       spec_photo_densit VUDS_Hyperion_Comp              0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  Hyperion_component_peak1_Rxy_mean_Rex_Rey_Table2_Rez_7.76_Ezxy_2.09_Vcorr_1500_cMpc3
0167  Hyperion_Eos_peak2             2.426     nan     nan     0.811        nan        nan     2.780        nan        nan     1.622        nan        nan projected_effective_radius       2.780 Mpc_comov   core_like       spec_photo_densit VUDS_Hyperion_Comp              0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  Hyperion_component_peak2_Rxy_mean_Rex_Rey_Table2_Rez_5.18_Ezxy_1.87_Vcorr_509_cMpc3
0168  Hyperion_Helios_peak3          2.444     nan     nan     0.546        nan        nan     1.880        nan        nan     1.093        nan        nan projected_effective_radius       1.880 Mpc_comov   core_like       spec_photo_densit VUDS_Hyperion_Comp              0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  Hyperion_component_peak3_Rxy_mean_Rex_Rey_Table2_Rez_6.15_Ezxy_3.26_Vcorr_247_cMpc3
0169  Hyperion_Selene_peak4          2.469     nan     nan     0.705        nan        nan     2.445        nan        nan     1.414        nan        nan projected_effective_radius       2.445 Mpc_comov   core_like       spec_photo_densit VUDS_Hyperion_Comp              0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  Hyperion_component_peak4_Rxy_mean_Rex_Rey_Table2_Rez_6.00_Ezxy_2.45_Vcorr_294_cMpc3
0170  Hyperion_Peak5                 2.507     nan     nan     0.331        nan        nan     1.160        nan        nan     0.666        nan        nan projected_effective_radius       1.160 Mpc_comov   core_like       spec_photo_densit VUDS_Hyperion_Comp              0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  Hyperion_component_peak5_Rxy_mean_Rex_Rey_Table2_Rez_4.07_Ezxy_3.52_Vcorr_72_cMpc3
0171  Hyperion_Peak6                 2.492     nan     nan     0.276        nan        nan     0.965        nan        nan     0.556        nan        nan projected_effective_radius       0.965 Mpc_comov   core_like       spec_photo_densit VUDS_Hyperion_Comp              0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  Hyperion_component_peak6_Rxy_mean_Rex_Rey_Table2_Rez_5.83_Ezxy_6.03_Vcorr_42_cMpc3
0172  Hyperion_Peak7                 2.423     nan     nan     0.310        nan        nan     1.060        nan        nan     0.619        nan        nan projected_effective_radius       1.060 Mpc_comov   core_like       spec_photo_densit VUDS_Hyperion_Comp              0        1         1       1        1          1 Cucciati2018          cucciati2018_hyperion  Hyperion_component_peak7_Rxy_mean_Rex_Rey_Table2_Rez_2.71_Ezxy_2.55_Vcorr_53_cMpc3

